A one-parameter family of degree 36 polynomials with PSp(6,2) as Galois group over Q(t)

We present a one-parameter family of degree 36 polynomials with the symplectic 2-transitive group PSp(6,2) as Galois group over Q(t).

==> anc/psp62_arxiv.txt <==
// polynomials of the theorem
Q<t,a> := PolynomialRing(Rationals(),2);
P<X> := PolynomialRing(Q);
p := (X^12 + X^11 + (144*a + 1/8)*X^10 + 40*a*X^9 + (-1728*a^2 + 21/4*a)*X^8 + (-576*a^2 + 3/8*a)*X^7 - 84*a^2*X^6 - 6*a^2*X^5 + (144*a^3 - 3/64*a^2)*X^4 + 40*a^3*X^3 + 13/4*a^3*X^2 + 1/8*a^3*X + a^4)^3;
q := (X^6 - 12*a*X^4 + 1/2*a^2)*(X^3 - 24*a*X - 2*a)^4*(X^4 + 1/6*X^3 + 1/24*a)^4;
f := p - t*q;

// polynomial r of the proof
Q37<T> := FunctionField(GaloisField(37));
P37<Y> := PolynomialRing(Q37);
r := Y^63 + 27*Y^62 + (21*T + 8)*Y^61 + (16*T + 26)*Y^60 + (9*T^2 + 21*T + 3)*Y^59 + (35*T^2 + 21*T + 9)*Y^58 + (32*T^3 + 19*T^2 + 16*T + 9)*Y^57 + (26*T^3 + 33*T^2 + 19*T + 12)*Y^56 + (7*T^4 + 5*T^3 + 13*T^2 + 35*T + 16)*Y^55 + (34*T^4 + 18*T^3 + 36*T^2 + 28*T + 18)*Y^54 + (35*T^5 + 28*T^4 + 27*T^3 + 17*T^2 + 32*T + 11)*Y^53 + (4*T^5 + 13*T^4 + 10*T^3 + 6*T^2 + 21*T + 20)*Y^52 + (16*T^6 + 11*T^5 + 7*T^4 + 4*T^3 + 9*T^2 + 5*T + 15)*Y^51 + (T^6 + 2*T^5 + 25*T^4 + 11*T^3 + 32*T + 18)*Y^50 + (30*T^7 + 9*T^6 + 18*T^5 + 32*T^4 + 15*T^3 + 24*T^2 + 8)*Y^49 + (36*T^7 + 24*T^6 + 32*T^5 + 18*T^4 + 29*T^3 + 33*T^2 + 34*T + 32)*Y^48 + (31*T^8 + 32*T^7 + 32*T^6 + T^5 + 29*T^4 + 16*T^3 + 11*T^2 + 12)*Y^47 + (35*T^8 + 9*T^7 + 25*T^6 + 32*T^5 + 17*T^4 + 31*T^3 + 7*T^2 + 21*T + 31)*Y^46 + (30*T^9 + 23*T^8 + 34*T^7 + 17*T^6 + 13*T^5 + 36*T^3 + 15*T^2 + 9*T + 30)*Y^45 + (21*T^9 + 9*T^8 + 2*T^7 + 12*T^6 + 2*T^5 + 6*T^4 + 11*T^3 + 34*T^2 + 3*T + 13)*Y^44 + (16*T^10 + 6*T^9 + 15*T^8 + 13*T^7 + 12*T^6 + 8*T^5 + 36*T^4 + 14*T^3 + 5*T^2 + 34*T + 6)*Y^43 + (22*T^10 + 13*T^9 + 10*T^8 + 14*T^7 + 10*T^6 + 5*T^5 + 34*T^4 + 9*T^3 + 34*T^2 + 25*T + 11)*Y^42 + (35*T^11 + T^10 + 7*T^9 + 3*T^7 + 34*T^6 + 5*T^5 + 2*T^4 + 9*T^3 + 3*T^2 + 20*T + 33)*Y^41 + (7*T^11 + 14*T^10 + 3*T^9 + 4*T^8 + 2*T^7 + 23*T^6 + 9*T^5 + 8*T^4 + 24*T^3 + 9*T^2 + T + 10)*Y^40 + (7*T^12 + 31*T^11 + 3*T^9 + 16*T^8 + 6*T^7 + 14*T^6 + 16*T^5 + 21*T^4 + 7*T^3 + 22*T^2 + 33*T + 26)*Y^39 + (20*T^12 + 33*T^11 + 33*T^10 + 7*T^9 + 11*T^8 + 30*T^7 + 34*T^6 + 7*T^5 + 25*T^3 + 32*T^2 + 18*T + 20)*Y^38 + (32*T^13 + 21*T^12 + 25*T^11 + 7*T^10 + 3*T^9 + 20*T^8 + 33*T^7 + 31*T^6 + 28*T^5 + 19*T^4 + 31*T^3 + 18*T^2 + 5*T + 10)*Y^37 + (20*T^13 + 24*T^12 + 27*T^11 + 29*T^10 + 17*T^9 + 20*T^8 + 20*T^7 + 10*T^6 + 20*T^5 + 35*T^4 + 35*T^3 + 7*T + 23)*Y^36 + (9*T^14 + 2*T^13 + 27*T^12 + 19*T^11 + 6*T^10 + 33*T^9 + 21*T^8 + 24*T^7 + 24*T^6 + 20*T^5 + 10*T^4 + T^3 + 26*T^2 + 4*T + 8)*Y^35 + (8*T^14 + 36*T^13 + 30*T^12 + 20*T^11 + 8*T^10 + 24*T^9 + 24*T^8 + 14*T^7 + 35*T^6 + 26*T^5 + 3*T^4 + 36*T^3 + 12*T^2 + 19*T)*Y^34 + (21*T^15 + 24*T^14 + 14*T^13 + 31*T^12 + 11*T^11 + 2*T^10 + 4*T^9 + 3*T^8 + 21*T^7 + 27*T^6 + 8*T^5 + 15*T^4 + 25*T^3 + 29*T^2 + 36*T + 10)*Y^33 + (35*T^15 + 10*T^14 + 13*T^13 + 8*T^12 + 19*T^11 + 12*T^10 + 15*T^9 + 23*T^8 + 12*T^7 + 19*T^6 + 2*T^5 + 19*T^4 + 2*T^3 + 26*T^2 + 10*T + 27)*Y^32 + (T^16 + 12*T^15 + 5*T^14 + 27*T^13 + 30*T^12 + 9*T^11 + 15*T^10 + 8*T^9 + 4*T^8 + 27*T^7 + T^6 + 26*T^4 + 17*T^3 + 30*T^2 + 31*T + 16)*Y^31 + (23*T^16 + 28*T^15 + 33*T^14 + 35*T^13 + 34*T^12 + 10*T^11 + 28*T^10 + 17*T^9 + 33*T^8 + 14*T^7 + 27*T^6 + 31*T^5 + 25*T^4 + 4*T^3 + 10*T^2 + 2*T + 29)*Y^30 + (6*T^16 + 17*T^14 + 7*T^13 + 5*T^12 + 10*T^11 + 23*T^10 + 5*T^9 + 16*T^8 + 21*T^7 + 2*T^6 + 36*T^5 + 21*T^4 + 2*T^3 + 36*T^2 + 34*T + 10)*Y^29 + (20*T^16 + 22*T^15 + 18*T^14 + 12*T^13 + 19*T^12 + 36*T^11 + 8*T^10 + 10*T^9 + 23*T^8 + 33*T^7 + 2*T^6 + 21*T^5 + 2*T^4 + 36*T^3 + 27*T^2 + 36*T + 16)*Y^28 + (16*T^16 + 34*T^15 + 12*T^14 + 5*T^13 + 21*T^12 + 4*T^11 + 21*T^10 + 27*T^9 + 6*T^8 + 33*T^6 + T^5 + 31*T^4 + 7*T^3 + T^2 + 4*T + 27)*Y^27 + (4*T^16 + 2*T^15 + 24*T^14 + 23*T^13 + 28*T^12 + 3*T^11 + 25*T^10 + 18*T^9 + 32*T^8 + 25*T^7 + 7*T^6 + 9*T^5 + 12*T^4 + 11*T^3 + 3*T + 27)*Y^26 + (30*T^16 + 9*T^15 + 36*T^14 + 6*T^13 + 13*T^12 + 27*T^11 + 20*T^10 + 10*T^9 + 10*T^8 + 22*T^7 + 31*T^6 + 12*T^5 + 6*T^4 + 10*T^3 + 3*T^2 + 9*T + 9)*Y^25 + (3*T^16 + 30*T^15 + 9*T^14 + 32*T^13 + 34*T^12 + 36*T^11 + 8*T^10 + 16*T^9 + 2*T^8 + 13*T^7 + 36*T^6 + 22*T^5 + 30*T^4 + 19*T^3 + 26*T^2 + 22*T + 23)*Y^24 + (36*T^16 + 18*T^15 + 29*T^14 + 18*T^13 + 21*T^12 + T^11 + 19*T^10 + 29*T^9 + 6*T^8 + 6*T^7 + 32*T^6 + 27*T^5 + 8*T^4 + 35*T^3 + 2*T^2 + 8*T + 10)*Y^23 + (5*T^16 + 18*T^15 + 21*T^13 + 8*T^12 + 17*T^11 + 28*T^10 + 28*T^9 + 29*T^8 + 16*T^7 + 19*T^6 + 18*T^5 + T^4 + 35*T^3 + 21*T^2 + 16*T + 17)*Y^22 + (27*T^16 + 12*T^15 + 23*T^14 + 36*T^12 + 29*T^11 + 9*T^10 + 16*T^9 + 14*T^8 + 21*T^7 + 17*T^6 + 5*T^5 + 16*T^4 + 28*T^3 + 4*T^2 + 22*T + 1)*Y^21 + (18*T^16 + 4*T^15 + 16*T^14 + 20*T^13 + 28*T^12 + 12*T^11 + 15*T^10 + 12*T^9 + 12*T^8 + 12*T^7 + 32*T^6 + 12*T^5 + 3*T^4 + 25*T^3 + 25*T^2 + 21*T + 26)*Y^20 + (28*T^16 + 29*T^15 + 10*T^14 + 27*T^13 + 12*T^12 + 31*T^11 + 29*T^10 + 28*T^9 + 17*T^8 + 31*T^7 + 7*T^6 + 18*T^5 + 29*T^4 + 24*T^3 + 13*T^2 + 17*T + 2)*Y^19 + (36*T^16 + 4*T^15 + 32*T^14 + 10*T^13 + 19*T^12 + 10*T^11 + 17*T^10 + 36*T^9 + 18*T^8 + 4*T^7 + 9*T^6 + 2*T^5 + 5*T^4 + 11*T^3 + 3*T^2 + 31*T + 15)*Y^18 + (28*T^16 + 30*T^15 + 31*T^14 + 32*T^13 + 15*T^12 + 34*T^11 + 20*T^10 + 23*T^9 + 6*T^8 + T^7 + 27*T^6 + 12*T^5 + 18*T^4 + 28*T^3 + 33*T^2 + 30*T + 8)*Y^17 + (35*T^16 + 26*T^15 + 6*T^14 + 5*T^13 + 11*T^12 + 12*T^11 + 28*T^10 + 30*T^9 + 7*T^8 + 25*T^7 + T^6 + 7*T^5 + 6*T^4 + 28*T^3 + 4*T^2 + 16*T + 31)*Y^16 + (21*T^16 + 35*T^15 + 13*T^14 + 20*T^13 + 2*T^12 + 17*T^11 + 35*T^10 + 26*T^9 + 25*T^8 + 9*T^7 + 19*T^6 + 7*T^5 + 16*T^4 + 23*T^3 + 20*T^2 + 36*T + 23)*Y^15 + (3*T^16 + 5*T^15 + 7*T^14 + 24*T^13 + T^12 + 22*T^11 + 4*T^10 + 25*T^9 + 26*T^8 + T^7 + 32*T^6 + 10*T^5 + T^4 + 2*T^3 + 9*T^2 + 25)*Y^14 + (34*T^16 + 2*T^15 + 8*T^14 + 30*T^13 + 6*T^12 + 30*T^11 + 34*T^10 + 30*T^9 + 25*T^8 + 3*T^7 + 2*T^6 + 13*T^5 + 29*T^4 + 23*T^3 + 15*T^2 + 21*T + 27)*Y^13 + (2*T^16 + 3*T^15 + 7*T^14 + 17*T^13 + 19*T^12 + 33*T^11 + 9*T^10 + 6*T^8 + 14*T^7 + 35*T^6 + 13*T^5 + 10*T^4 + 15*T^3 + 13*T^2 + 21*T + 13)*Y^12 + (13*T^16 + 31*T^14 + 26*T^13 + 21*T^12 + 21*T^11 + 13*T^10 + 15*T^9 + 25*T^8 + 15*T^7 + 13*T^6 + 8*T^5 + 8*T^4 + 33*T^3 + 28*T^2 + 17*T + 13)*Y^11 + (35*T^16 + 6*T^15 + 31*T^14 + 11*T^13 + 18*T^12 + 34*T^11 + 12*T^10 + 29*T^9 + 10*T^8 + 3*T^7 + 31*T^6 + 12*T^5 + 33*T^4 + 7*T^3 + 17*T^2 + 36)*Y^10 + (29*T^16 + 31*T^15 + 34*T^14 + 5*T^13 + 18*T^12 + 8*T^11 + 7*T^10 + 13*T^9 + 15*T^8 + 11*T^7 + 3*T^6 + 5*T^5 + 18*T^4 + 29*T^3 + 2*T^2 + 34*T + 28)*Y^9 + (14*T^16 + 13*T^15 + 7*T^14 + 10*T^13 + 12*T^12 + 36*T^11 + 4*T^10 + 29*T^8 + 19*T^7 + 25*T^6 + 31*T^5 + 31*T^4 + 20*T^3 + 8*T^2 + 30*T + 26)*Y^8 + (20*T^16 + 12*T^15 + 27*T^14 + 13*T^13 + 36*T^12 + 10*T^11 + 17*T^10 + 5*T^9 + 18*T^8 + 25*T^7 + 16*T^6 + 18*T^5 + 10*T^4 + 29*T^3 + 18*T^2 + 26*T + 3)*Y^7 + (9*T^16 + 36*T^15 + 32*T^14 + 3*T^13 + 14*T^12 + 26*T^11 + 34*T^10 + 23*T^9 + 10*T^8 + 32*T^6 + 35*T^5 + 24*T^4 + 3*T^3 + 25*T^2 + 22*T + 24)*Y^6 + (3*T^16 + 16*T^15 + 35*T^14 + 22*T^13 + 5*T^12 + 16*T^10 + 13*T^9 + 29*T^8 + 20*T^7 + 35*T^6 + 8*T^5 + 18*T^4 + 14*T^3 + 10*T^2 + 25*T + 35)*Y^5 + (4*T^16 + 7*T^15 + T^14 + 35*T^13 + 12*T^12 + 10*T^11 + 7*T^10 + 33*T^9 + 25*T^8 + 15*T^7 + T^6 + 19*T^5 + 14*T^4 + 35*T^3 + 15*T^2 + 26*T + 7)*Y^4 + (2*T^16 + 35*T^15 + 31*T^14 + 13*T^13 + 19*T^12 + 12*T^11 + 14*T^10 + 12*T^9 + 3*T^8 + T^6 + 8*T^5 + 24*T^4 + 36*T^3 + 13*T^2 + 10*T + 29)*Y^3 + (3*T^16 + 19*T^15 + 29*T^14 + 33*T^13 + 36*T^12 + 36*T^11 + 15*T^10 + 34*T^9 + 9*T^8 + 14*T^7 + 23*T^6 + 4*T^5 + 19*T^4 + 27*T^3 + 35*T^2 + 21*T + 23)*Y^2 + (4*T^16 + 17*T^15 + 6*T^14 + 13*T^13 + 5*T^12 + 10*T^11 + 26*T^10 + 21*T^9 + 34*T^8 + 27*T^7 + 2*T^6 + 4*T^5 + 15*T^4 + 19*T^3 + 12*T^2 + 32*T + 36)*Y + 5*T^16 + 7*T^15 + 14*T^14 + 17*T^12 + 11*T^11 + 26*T^10 + 36*T^9 + 20*T^8 + 34*T^7 + 36*T^6 + T^5 + 35*T^4 + 9*T^3 + 11*T^2 + 30*T + 6;





